FINN: A Framework for Fast, Scalable Binarized Neural Network Inference

Research has shown that convolutional neural networks contain significant redundancy, and high classification accuracy can be obtained even when weights and activations are reduced from floating point to binary values. In this paper, we present FINN, a framework for building fast and flexible FPGA accelerators using a flexible heterogeneous streaming architecture. By utilizing a novel set of optimizations that enable efficient mapping of binarized neural networks to hardware, we implement fully connected, convolutional and pooling layers, with per-layer compute resources being tailored to user-provided throughput requirements. On a ZC706 embedded FPGA platform drawing less than 25 W total system power, we demonstrate up to 12.3 million image classifications per second with 0.31 {\mu}s latency on the MNIST dataset with 95.8% accuracy, and 21906 image classifications per second with 283 {\mu}s latency on the CIFAR-10 and SVHN datasets with respectively 80.1% and 94.9% accuracy. To the best of our knowledge, ours are the fastest classification rates reported to date on these benchmarks.

==> snippets/batchnorm-vs-thres.c <==
#include <ap_int.h>

#define ACC_BITS 16

typedef ap_int<ACC_BITS> DotProdVal;

ap_uint<1> BatchNorm(DotProdVal beta, DotProdVal gamma, DotProdVal mu, DotProdVal i, DotProdVal in) {
	DotProdVal res = (in - mu) * gamma * i + beta;
	if(res > 0) return 1;
	else return 0;
}

ap_uint<1> Thres(DotProdVal in, DotProdVal thres) {
	if(in > thres) return 1;
	else return 0;
}


==> snippets/popcount-vs-bipolar.cpp <==
#include "ap_int.h"

template <int NumToSum, int NumAccBits>
ap_uint<NumAccBits> Popcount(ap_uint<NumToSum> in) {
	ap_uint<NumAccBits> acc = 0;
	for(unsigned int i = 0; i < NumToSum; i++) {
#pragma HLS UNROLL
		acc += in(i, i);
	}
	return acc;
}

template <int NumToSum, int NumAccBits>
ap_int<NumAccBits> BipolarSum(ap_uint<NumToSum> in) {
	ap_int<NumAccBits> acc = 0;
	for(unsigned int i = 0; i < NumToSum; i++) {
#pragma HLS UNROLL
		acc += in(i, i) == 0 ? -1 : +1;
	}
	return acc;
}

ap_uint<16> Top_Popcount_Acc16_Bits32(ap_uint<32> in) {
	return Popcount<32, 16>(in);
}

ap_int<16> Top_BipolarSum_Acc16_Bits32(ap_uint<32> in) {
	return BipolarSum<32, 16>(in);
}

ap_uint<16> Top_Popcount_Acc16_Bits64(ap_uint<64> in) {
	return Popcount<64, 16>(in);
}

ap_int<16> Top_BipolarSum_Acc16_Bits64(ap_uint<64> in) {
	return BipolarSum<64, 16>(in);
}

ap_uint<16> Top_Popcount_Acc16_Bits128(ap_uint<128> in) {
	return Popcount<128, 16>(in);
}

ap_int<16> Top_BipolarSum_Acc16_Bits128(ap_uint<128> in) {
	return BipolarSum<128, 16>(in);
}

ap_uint<16> Top_Popcount_Acc16_Bits256(ap_uint<256> in) {
	return Popcount<256, 16>(in);
}

ap_int<16> Top_BipolarSum_Acc16_Bits256(ap_uint<256> in) {
	return BipolarSum<256, 16>(in);
}

